Loopless Gray Code Enumeration and the Tower of Bucharest

We give new algorithms for generating all n-tuples over an alphabet of m letters, changing only one letter at a time (Gray codes). These algorithms are based on the connection with variations of the Towers of Hanoi game. Our algorithms are loopless, in the sense that the next change can be determined in a constant number of steps, and they can be implemented in hardware. We also give another family of loopless algorithms that is based on the idea of working ahead and saving the work in a buffer.

==> check-output.sh <==
sed -e '/recursive definition/Q;/^$/d;/subsection/d;s/ .*//' output.txt >output1.txt
sed -e '1,/recursive definition/d;/^$/d;' output.txt >output-ref.txt
diff output1.txt output-ref.txt


==> code-from-appendix.py <==

###### \subsection{Basic procedures}


print (r'''\subsection{Basic procedures}
''')
print('##########')
if 1:
 def visit():
     print ("".join(str(x) for x in reversed(a[1:])) + " "+
            " ".join("P{}:".format(k)+",".join(map(str,p))
                                  for k,p in enumerate(pegs)))
 
 def find_smallest_disk(exclude=None):
     list_d_k = [(p[-1],k) for k,p in enumerate(pegs) if k!=exclude and p]
     if list_d_k:
         _,k = min(list_d_k) # smallest disk not covered by D1
         return k
     return None
 print('')

###### \subsection{Algorithm ODD, Section~\ref{sec:odd}}


print (r'''\subsection{Algorithm ODD, Section~\ref{sec:odd}}
''')
print('##########')
if 1:
 def initialize_m_ary_odd(m,n):
     # n-tuple of entries from the set {0,1,...,m-1}
     global pegs, a, direction
     pegs = tuple([] for k in range(m))
     for i in range(n,0,-1):
         pegs[0].append(i)
     a = (n+1)*[0] # a[0] and direction[0] is wasted
     direction = (n+1)*[+1]
 
 def Gray_code_m_ary_odd(m):
     visit()
     while True:
         for _ in range(m-1): # repeat m-1 times:
             move_disk(m,peg=a[1])
             visit()
         k = find_smallest_disk(exclude=a[1]) # smallest disk not covered by D1
         if k==None: return
         move_disk(m,peg=k)
         visit()
 
 def move_disk(m,peg): # move topmost disk on peg
     disk = pegs[peg].pop()
     peg     += direction[disk]
     a[disk] += direction[disk]
     if peg==m-1: direction[disk] = -1
     elif peg==0: direction[disk] = +1
     pegs[peg].append(disk)
 
 # run the program for a test:
 m=3           
 initialize_m_ary_odd(m,6)
 Gray_code_m_ary_odd(m)
 print('')

###### \subsection{Algorithm ODD-COMPRESSED, Section~\ref{odd-compressed}}


print (r'''\subsection{Algorithm ODD-COMPRESSED, Section~\ref{odd-compressed}}
''')
print('##########')
if 1:
 def initialize_m_ary_odd_compressed(m,n):
     # n-tuple of entries from the set {0,1,...,m-1}
     global pegs, a
     pegs = tuple([] for k in range(3))
     for i in range(n,0,-1):
         pegs[0].append((i,0,+1))
     a = (n+1)*[0] # a[0] is wasted
 
 def Gray_code_m_ary_odd_compressed(m):
     visit()
     while True:
         for control_disk in (2,0):
             k = find_smallest_disk(exclude=control_disk)
             if k==None: return # All disks are on the same peg.
             move_disk_compressed(m,peg=k)
             visit()
 
 def move_disk_compressed(m,peg):
     # retrieve topmost disk on peg:
     disk,value,direction = pegs[peg].pop()
     if value in (0,m-1) or value+direction in (0,m-1):
         peg += direction
     value += direction
     a[disk] += direction
     if value in (0,m-1):
         direction = -direction
     pegs[peg].append((disk,value,direction))
 
 # run the program for a test:
 m=5
 initialize_m_ary_odd_compressed(m,5)
 Gray_code_m_ary_odd_compressed(m)
 print('')

###### \subsection{Algorithm EVEN, Section~\ref{even}}


print (r'''\subsection{Algorithm EVEN, Section~\ref{even}}
''')
print('##########')
if 1:
 def initialize_m_ary_even(m,n):
     initialize_m_ary_odd(m+1,n) # use m+1 pegs
 
 def Gray_code_m_ary_even(m):
     peg_disk1 = 0 # position of disk D1
     visit()
     while True:
         for _ in range(m-1): # repeat m-1 times:
             turn_disk(m,peg=peg_disk1)
             peg_disk1 = (peg_disk1+1) % (m+1)
             visit()
         k = find_smallest_disk(exclude=peg_disk1)
              # smallest disk not covered by D1
         if k==None: return
         turn_disk(m,peg=k)
         visit()
 
 def turn_disk(m,peg): # move the topmost disk on peg
     disk = pegs[peg].pop()
     if disk%2==1:
         peg = (peg + 1) % (m+1)
     else:
         peg = (peg - 1) % (m+1)
     pegs[peg].append(disk)
     a[disk] += direction[disk]
     if a[disk]==m-1: direction[disk] = -1
     elif a[disk]==0: direction[disk] = +1
             
 # run the program for a test:
 m=4
 initialize_m_ary_even(m,6)
 Gray_code_m_ary_even(m)
 print('')

###### \subsection{Truly loopless implementation of Algorithm EVEN, Section~\ref{simulation}}


print (r'''\subsection{Truly loopless implementation of Algorithm EVEN, Section~\ref{simulation}}
''')
print('##########')
if 1:
 def initialize_m_ary_even_intervals(m,n):
     global pegs,position
     initialize_m_ary_even(m,n)
     pegs[0][:]=[(1,n)]
     position=[0]*(n+1)
 
 print('')
if 1:
 def Gray_code_m_ary_even_intervals(m,n):
     visit()
     while True:
         for _ in range(m-1): # repeat m-1 times:
             turn_disk_intervals(m,peg=position[1])
             visit()
         d = find_smallest_missing_disk(position[1])
              # smallest disk not covered by D1
         if d>n: return
         turn_disk_intervals(m,peg=position[d])
         visit()
 
 def turn_disk_intervals(m,peg): # move topmost disk on peg
     disk,d2 = pegs[peg][-1]
     # remove disk from peg:
     if disk==d2:
         pegs[peg].pop()
     else:
         pegs[peg][-1]=(disk+1,d2)
     if disk%2==1:
         peg = (peg + 1) % (m+1) # turn the disk "clockwise"
 
     else:
         peg = (peg - 1) % (m+1) # turn the disk "counterclockwise"
     position[disk]=peg
     # add disk to peg:
     if pegs[peg]:
         d1,d2 = pegs[peg][-1]
         if disk<d1-1:
             pegs[peg].append((disk,disk))
         else:
             pegs[peg][-1]=(disk,d2)
     else:
         pegs[peg].append((disk,disk))
     a[disk] += direction[disk]
     if a[disk]==m-1: direction[disk] = -1
     elif a[disk]==0: direction[disk] = +1
 
 def find_smallest_missing_disk(peg):
     (_,d2)=pegs[peg][-1]
     return d2+1
 
 # run the program for a test:
 m=4
 initialize_m_ary_even_intervals(m,6)
 Gray_code_m_ary_even_intervals(m,6)
 print('')

###### \subsection{Algorithm WORK-AHEAD, Section~\ref{sec:ahead}}


print (r'''\subsection{Algorithm WORK-AHEAD, Section~\ref{sec:ahead}}
''')
print('##########')
if 1:
 def STEP():
     global j, b,m,B,Q
     if b[j]==m[j]-1:
         b[j]=0
         j += 1
     else:
         if len(Q)<B:
             b[j] += 1
             Q.append(j)
             j = 1
 
 def initialize_work_ahead(n):
     global a,b,direction,B,Q,j
     a = (n+1)*[0] # a[0], b[0], and direction[0] is wasted
     direction = (n+1)*[+1]
     b = (n+2)*[0]
     from collections import deque
     B = (n+1)//2
     Q = deque()
     j = 1
 
 def Gray_code_work_ahead(n):
     while True:
         VISIT()
         STEP()
         STEP()
         j = Q.popleft()
         if j==n+1: break
         a[j] += direction[j]
         if a[j] in (0,m[j]-1): direction[j] *= -1
 
 def VISIT():
     print ("".join(str(x) for x in reversed(a[1:])))
         
 # run the program for a test:
 n=4
 m=[0]+[2,4,5,2]+[2] # initial 0 and final 2 are artificial
 initialize_work_ahead(n)
 Gray_code_work_ahead(n)
 print('')

###### \subsection{Algorithm WORK-AHEAD for the binary Gray code, Section~\ref{sec:ahead}}


print (r'''\subsection{Algorithm WORK-AHEAD for the binary Gray code, Section~\ref{sec:ahead}}
''')
print('##########')
if 1:
 def STEP_binary():
     global j, b,B,Q
     if b[j]==1:
         b[j]=0
         j += 1
     else:
         if len(Q)>=B:
             print ("error")
             exit(1)
         b[j]=1
         Q.append(j)
         j = 1
 
 def initialize_work_ahead_binary(n):
     global a,b,B,Q,j
     a = (n+1)*[0] # a[0], b[0], and direction[0] is wasted
     b = (n+2)*[0]
     from collections import deque
     B = max(2,(n+2)//2)
     Q = deque()
     j = 1
 
 def Gray_code_work_ahead_binary(n):
     while True:
         VISIT()
         STEP_binary()
         STEP_binary()
         j = Q.popleft()
         if j==n+1: break
         a[j] = 1-a[j]
         
 # run the program for a test:
 n=4
 initialize_work_ahead_binary(n)
 Gray_code_work_ahead_binary(n)
 print('')

###### \subsection{Algorithm WORK-AHEAD with the modification of Section~\ref{sec:alternative-STEP}}


print (r'''\subsection{Algorithm WORK-AHEAD with the modification of Section~\ref{sec:alternative-STEP}}
''')
print('##########')
if 1:
 def STEP_x():
     global j, b,m,B,Q,n
     if j==n+1: raise StopIteration
     if b[j]==m[j]-1:
         b[j]=0
         j += 1
     else:
         if len(Q)<B:
             b[j] += 1
             Q.append(j)
             j = 1
 
 def initialize_work_ahead_x():
     global n,a,b,direction,B,Q,j
     a = (n+1)*[0] # a[0], b[0], and direction[0] is wasted
     direction = (n+1)*[+1]
     b = (n+1)*[0]
     from collections import deque
     B = (n+1)//2
     Q = deque()
     j = 1
     
 def Gray_code_work_ahead_x():
     try:
         while True:
             VISIT()
             STEP_x()
             STEP_x()
             j = Q.popleft()
             a[j] += direction[j]
             if a[j] in (0,m[j]-1): direction[j] *= -1
     except StopIteration:
         return
 
 # run the program for a test:
 n=4
 m=[0]+[2,4,5,2] # initial entry 0 is redundant
 initialize_work_ahead_x()
 Gray_code_work_ahead_x()
 print('')

###### \subsection{General mixed-radix Gray code generation according to the recursive definition of Section~\ref{general}}


print (r'''\subsection{General mixed-radix Gray code generation according to the recursive definition of Section~\ref{general}}
''')
print('##########')
if 1:
 def mixed_Gray_code(ms):
     "a generator for the mixed-radix Gray code"
     if ms:
         m = ms[0]
         G1 = mixed_Gray_code(ms[1:])
         while True:
             g = next(G1)
             for lastdigit in range(0,m):
                 yield g+(lastdigit,)
             g = next(G1)
             for lastdigit in reversed(range(0,m)):
                 yield g+(lastdigit,)
     else:
         yield ()
 
 for result in (
         mixed_Gray_code([3]*6),
         mixed_Gray_code([5]*5),
         mixed_Gray_code([4]*6),
         mixed_Gray_code([4]*6),
         mixed_Gray_code([2,4,5,2]),
         mixed_Gray_code([2]*4),
         mixed_Gray_code([2,4,5,2]),
         ):
     print ("##########")
     for g in result:
         print ("".join(str(x) for x in g))
 print('')


==> extract-code-from-appendix.py <==
f = open("appendix.tex","r")
g = open("code-from-appendix.py","w")
on = False
for l in f:
    if l.startswith(r"\subsection"):
        g.write("\n###### "+l+"\n\nprint (r'''"+l+"''')\nprint('##########')\n")
    elif l=="\\begin{verbatim}\n":
        on = True
        g.write("if 1:\n")
    elif l=="\\end{verbatim}\n":
        on = False
        g.write(" print('')\n")
    elif on:
        g.write(" "+l)
g.close()
f.close()

print (r"""
The program code from "appendix.tex" has been written
to the file "code-from-appendix.py".

The following GNU/Unix shell commands will run this program, store its
output in the file "output.txt", split this into the part
from the reference implementation in the last section (output-ref.txt),
and the parts from the different algorithms before (output1.txt),
purge them from additional information beyond the pure Gray codes,
and compare them:

python code-from-appendix.py >output.txt
sed -e '/recursive definition/Q;/^$/d;/subsection/d;s/ .*//' output.txt >output1.txt
sed -e '1,/recursive definition/d;/^$/d;' output.txt >output-ref.txt
diff output1.txt output-ref.txt
""")

